A Benchmark for Edge-Preserving Image Smoothing

Edge-preserving image smoothing is an important step for many low-level vision problems. Though many algorithms have been proposed, there are several difficulties hindering its further development. First, most existing algorithms cannot perform well on a wide range of image contents using a single parameter setting. Second, the performance evaluation of edge-preserving image smoothing remains subjective, and there lacks a widely accepted datasets to objectively compare the different algorithms. To address these issues and further advance the state of the art, in this work we propose a benchmark for edge-preserving image smoothing. This benchmark includes an image dataset with groundtruth image smoothing results as well as baseline algorithms that can generate competitive edge-preserving smoothing results for a wide range of image contents. The established dataset contains 500 training and testing images with a number of representative visual object categories, while the baseline methods in our benchmark are built upon representative deep convolutional network architectures, on top of which we design novel loss functions well suited for edge-preserving image smoothing. The trained deep networks run faster than most state-of-the-art smoothing algorithms with leading smoothing results both qualitatively and quantitatively. The benchmark is publicly accessible via https://github.com/zhufeida/Benchmark_EPS.

==> Figure_CompareOtherCNN/compute_figure.m <==


function compute_figure()
    %%%% step 1: draw rectangel
    %draw_rectangle()
    
    %%%% step 2: manullay screen shot
    
    %%%% step 3£ºpng2jpg
    png2jpg()
end

function draw_rectangle()
    im=imread('../origin_images/0422.png');
    imwrite(im,'origin_0422.png');

    im=imread('../gt_images/0422_1.png');
    imwrite(im,'gt_0422.png');

    im=imread('../Experiment_OtherCNN/DeepEdgeAwareFilter/result_DeepEdgeAwareFilter/0422.png');
    imwrite(im,'DeepEdgeAwareFilter_0422.png');
    im=imread('../Experiment_OtherCNN/LRNN/result_LRNN/0422.png');
    imwrite(im,'LRNN_0422.png');
    im=imread('../Experiment_OtherCNN/DeepJointFilter/result_DeepJointFilter/0422.png');
    imwrite(im,'DeepJointFilter_0422.png');
    im=imread('../Experiment_OtherCNN/CEILNet/result_CEILNet/0422.png');
    imwrite(im,'CEILNet_0422.png');
    im=imread('../Experiment_OtherCNN/VDCNN/result_VDCNN/0422.png');
    imwrite(im,'VDCNN_0422.png');
    im=imread('../Experiment_OtherCNN/ResNet/result_ResNet/0422.png');
    imwrite(im,'ResNet_0422.png');

    names={'origin','gt','DeepEdgeAwareFilter','LRNN',...
          'DeepJointFilter','CEILNet','VDCNN','ResNet'};
    for i=1:8
        im1=imread(sprintf('%s_0422.png',names{i}));
        im2=im1;
        %%%%%%%%%%%%%
        start_x=265;
        start_y=326;
        stride_h=35;
        stride_w=70;
        im2(start_x:start_x+stride_h,start_y:start_y+stride_w,1)=255;
        im2(start_x:start_x+stride_h,start_y:start_y+stride_w,2)=0;
        im2(start_x:start_x+stride_h,start_y:start_y+stride_w,3)=0;
        im2(start_x+2:start_x+stride_h-2,start_y+2:start_y+stride_w-2,:)=...
        im1(start_x+2:start_x+stride_h-2,start_y+2:start_y+stride_w-2,:);
        %%%%%%%%%%%
    %     start_x=285;
    %     start_y=219;
    %     stride_h=35;
    %     stride_w=35;
    %     im2(start_x:start_x+stride_h,start_y:start_y+stride_w,1)=255;
    %     im2(start_x:start_x+stride_h,start_y:start_y+stride_w,2)=0;
    %     im2(start_x:start_x+stride_h,start_y:start_y+stride_w,3)=0;
    %     im2(start_x+2:start_x+stride_h-2,start_y+2:start_y+stride_w-2,:)=...
    %     im1(start_x+2:start_x+stride_h-2,start_y+2:start_y+stride_w-2,:);
        imwrite(im2,sprintf('%s_0422_matlab.png',names{i}));
    end
end

function png2jpg()
    names={'origin','gt','DeepEdgeAwareFilter','LRNN',...
          'DeepJointFilter','CEILNet','VDCNN','ResNet'};
    for i=1:8
        im=imread(sprintf('%s_0422_matlab.png',names{i}));
        imwrite(im,sprintf('%s_0422_matlab.jpg',names{i}));
        im=imread(sprintf('%s_0422_local.png',names{i}));
        imwrite(im,sprintf('%s_0422_local.jpg',names{i}));
    end

end










==> Zhetong/tone_mapping/drawbox.m <==


im=imread('HDR/24.png');
imwrite(im,'figures/HDR_24.png');
im=imread('HDR/45.png');
imwrite(im,'figures/HDR_45.png');

im=imread('HDR/24.png');
imwrite(im,'figures/HDR_24.png');
im=imread('HDR/45.png');
imwrite(im,'figures/HDR_45.png');
im=imread('BF/024.png');
imwrite(im,'figures/BF_24.png');
im=imread('BF/045.png');
imwrite(im,'figures/BF_45.png');
im=imread('VAD/024.png');
imwrite(im,'figures/VAD_24.png');
im=imread('VAD/045.png');
imwrite(im,'figures/VAD_45.png');
im=imread('GF/024.png');
imwrite(im,'figures/GF_24.png');
im=imread('GF/045.png');
imwrite(im,'figures/GF_45.png');
im=imread('ours/024.png');
imwrite(im,'figures/ResNet_24.png');
im=imread('ours/045.png');
imwrite(im,'figures/ResNet_45.png');

names={'BF','VAD','GF','ResNet'};
for i=1:4
    im1=imread(sprintf('figures/%s_24.png',names{i}));
    im2=im1;
    %roof
    start_x=175;
    start_y=145;
    stride_h=60;
    stride_w=60;
    im2(start_x:start_x+stride_h,start_y:start_y+stride_w,1)=255;
    im2(start_x:start_x+stride_h,start_y:start_y+stride_w,2)=0;
    im2(start_x:start_x+stride_h,start_y:start_y+stride_w,3)=0;
    im2(start_x+2:start_x+stride_h-2,start_y+2:start_y+stride_w-2,:)=...
    im1(start_x+2:start_x+stride_h-2,start_y+2:start_y+stride_w-2,:);
    imwrite(im2,sprintf('figures/%s_24_matlab.png',names{i}));
end

names={'BF','VAD','GF','ResNet'};

for i=1:4
    im1=imread(sprintf('figures/%s_45.png',names{i}));
    im2=im1;
    %roof
    start_x=154;
    start_y=338;
    stride_h=80;
    stride_w=80;
    im2(start_x:start_x+stride_h,start_y:start_y+stride_w,1)=255;
    im2(start_x:start_x+stride_h,start_y:start_y+stride_w,2)=0;
    im2(start_x:start_x+stride_h,start_y:start_y+stride_w,3)=0;
    im2(start_x+2:start_x+stride_h-2,start_y+2:start_y+stride_w-2,:)=...
    im1(start_x+2:start_x+stride_h-2,start_y+2:start_y+stride_w-2,:);
    imwrite(im2,sprintf('figures/%s_45_matlab.png',names{i}));
end


% 
% 



